Bottomonium Properties in QGP from a Lattice-QCD Informed T-Matrix Approach

Recent lattice quantum chromodynamics (lQCD) computations of bottomonium correlation functions with extended sources provide new insights into heavy-quark dynamics at distance scales which are of the order of the inverse temperature. We analyze these results employing the thermodynamic T-matrix approach, in a continued effort to interpret lQCD data for quarkonium correlation functions in a non-perturbative framework suitable for strongly coupled systems. Its key inputs are the in-medium driving kernel (potential) of the scattering equation and an interference function which implements 3-body effects in the quarkonium coupling to the thermal medium. A simultaneous description of lQCD results for the bottomonium correlators with extended operators and the previously analyzed Wilson line correlators only requires minor refinements of the potential but calls for stronger interference effects at larger separation of the bottom quark and antiquark. We then analyze the poles of the self-consistent T-matrices on the real axis to assess the survival of the various bound states. We estimate the pertinent temperatures where the poles disappear for the various bottomonium states and discuss the relation to the corresponding peaks in the bottomonium spectral functions. We also recalculate the spatial diffusion coefficient of the QGP and find it to be similar to that in our previous study.

==> anc/Fig2_Chi_b0.dat <==
0.	0.49156200555496987	0.8389728404441055	0.4907512400007601	0.8133260734016634	0.4784039705679337	0.7590775463914898
0.01	0.4911931525521531	0.8354683991571203	0.48937782658843787	0.8065223861797453	0.47269512744295383	0.7416272182643748
0.02	0.4908236013425835	0.8320231715500306	0.4880010981225045	0.799838317356004	0.466967215748026	0.7245542168818435
0.03	0.4904532138154103	0.8286338180524293	0.48662026770929323	0.7932771044417599	0.4612146527915364	0.7078008203000365
0.04	0.4900818508410918	0.8252971492575671	0.48523454133537314	0.7868130392548007	0.4554317977265381	0.6913391044218304
0.05	0.48970937209928955	0.822010112123138	0.48384311646842093	0.7804038909573219	0.4496129381043108	0.6751290150489044
0.06	0.4893356359041565	0.818769777697872	0.48244518063225783	0.7740757719040872	0.44375227617567425	0.6591373125550213
0.07	0.48896049902655747	0.8155733301073962	0.481039909951571	0.7678426113764925	0.43784391489142394	0.6433296314576022
0.08	0.48858381651284866	0.8124180565942432	0.4796264676618822	0.7616691898190044	0.4318818435524463	0.6277023084296296
0.09	0.4882054414997423	0.8093013384511547	0.4782040025799379	0.7555441362736346	0.4258599230585052	0.6121837728253414
0.1	0.4878252250248867	0.8062206427190741	0.47677164752974477	0.7494503831717587	0.41977187070362376	0.5967668135495003
0.11	0.4874430158326657	0.8031735145451524	0.4753285177190367	0.7434336690614973	0.4136112444638904	0.5814303335375186
0.12	0.48705866017474975	0.8001575701142212	0.4738737090609746	0.7374831469491561	0.407371426722289	0.5661515655331382
0.13	0.4866720016049513	0.7971704900811893	0.47240629643546406	0.7315337285442922	0.40104560737289674	0.5508895903535489
0.14	0.4862828807678472	0.7942100134427328	0.4709253318842759	0.7256138749085075	0.39462676624517457	0.5356597768744447
0.15	0.48589113518058724	0.791273931795212	0.4694298427337671	0.719714648211502	0.38810765478655007	0.5204238118286924
0.16	0.4854965990074618	0.7883600839330711	0.4679188296388155	0.7138351709635309	0.3814807769398776	0.5051606778233122
0.17	0.4850991028265135	0.7854663507473596	0.46639126454100577	0.7079618205693894	0.3747383691497781	0.4898549569599151
0.18	0.4846984733876223	0.7825906503889399	0.4648460885339212	0.7020574040931358	0.3678723794300165	0.47447726533050094
0.19	0.48429453336146544	0.7797309336649434	0.46328220962776	0.6961396596589537	0.36087444542162395	0.45897838733532836
0.2	0.48388710107861144	0.776885179640237	0.4616985004051042	0.6902681996794957	0.3537358713699792	0.4434261072892287
0.21	0.48347599025801635	0.7740513914185172	0.46009379555921903	0.6843753796680208	0.3464476039467037	0.42776994156196047
0.22	0.4830610097242207	0.7712275920801819	0.4584668893054591	0.678464673902802	0.3390002068413107	0.41197435749910305
0.23	0.4826419631123482	0.7684118207559774	0.45681653265600985	0.6725311766495281	0.3313838340458659	0.39603445739583343
0.24	0.4822186485601456	0.7656021288174504	0.455141430547334	0.6665623492546171	0.32358820175586267	0.38000823423282526
0.25	0.4817908583860202	0.7627965761664335	0.4534402388088985	0.660627381145801	0.3156025588101592	0.3637433094443452
0.26	0.4813583787522422	0.7599932276075378	0.45171156096134624	0.6545981528823717	0.3074156555941201	0.34728469551216357
0.27	0.4809209893121391	0.7571901492883413	0.44995394483077256	0.6485179349719203	0.29901571133186167	0.3306288261547863
0.28	0.48047846284023343	0.7543854051931884	0.448165878965364	0.6423889357544201	0.29039037969695514	0.3137629889960394
0.29	0.48003056484414763	0.7515770536774458	0.4463457888395208	0.6362049517156709	0.28152671267610074	0.296627596556462
0.3	0.4795770531568895	0.7487631440294304	0.44449203282912464	0.629960551481572	0.2724111226268988	0.2792597540297006
0.31	0.4791176775083539	0.7459417130483619	0.44260289794093133	0.6236629586137941	0.2630293424804151	0.26162741567199
0.32	0.47865217907429525	0.7431107816267097	0.4406765952772833	0.6172747519755823	0.25336638405138423	0.24372521850511575
0.33	0.47818029000145046	0.7402683513261596	0.43871125521627796	0.6108110535372191	0.2434065678898385	0.22554187861619468
0.34	0.47770173290698814	0.7374124009366696	0.4367049222856867	0.6042629808820728	0.23312772584808172	0.207030313005788
0.35000000000000003	0.47721622035029654	0.7345408830081386	0.43465554970750553	0.5976331627839571	0.22252211326409643	0.18816915110129884
0.36	0.4767234542755254	0.7316517203450861	0.4325609935878667	0.5909074906136009	0.21156795008303497	0.1689882476148732
0.37	0.47622312542227263	0.7287428024541249	0.4304190067254119	0.5840810641318122	0.20024491955276602	0.1494645464683817
0.38	0.47571491270243804	0.7258119819349069	0.4282272320090126	0.5771477044503612	0.18854062329540078	0.1295702115277546
0.39	0.47519848254048824	0.7228570708047126	0.4259831953729307	0.5701010968123494	0.1764261418822901	0.10928952353245691
0.4	0.474673488174691	0.7198758367474412	0.4236842982757558	0.5629434442452776	0.16387273823659854	0.08864791482600509
0.41000000000000003	0.47413956891591624	0.7168659992771538	0.4213278096661135	0.5556506516666637	0.1508632921242068	0.06755086112040232
0.42	0.47359634936107575	0.7138252258068043	0.4189108573953515	0.5482247955253303	0.13737270644933908	0.04599666006045133
0.43	0.47304343855787145	0.7107511276126299	0.4164304190343451	0.5406582317320829	0.12336667368248655	0.02400117056296658
0.44	0.4724804291162563	0.707641255683976	0.4138833120476644	0.5329443620991814	0.10883304035983343	0.0015462923380074045
0.45	0.47190689626315496	0.7044930964491076	0.4112661832751989	0.5250770932605722	0.0937381914764206	-0.021412253553306115
0.46	0.4713223968354825	0.7013040673665998	0.40857549766650436	0.517047607974126	0.07785355375247427	-0.04490962062777015
0.47000000000000003	0.470726468206351	0.698071512371909	0.4058075262093723	0.5088488780372309	0.06149784517517354	-0.06889714326532825
0.48	0.4701186271388895	0.6947926971683991	0.40295833298873696	0.5004634182471026	0.04452295568014897	-0.09344516618932985
0.49	0.4694983685616929	0.6914648043518277	0.4000237613076365	0.4918885553647101	0.0268361962164132	-0.11854206512388643
0.5	0.46886516425910685	0.6880849283569344	0.3969994187954704	0.4831334343712701	0.00841543745564266	-0.14423053815930764
0.51	0.4682184614684033	0.6846500702138858	0.3938806614234913	0.4741716698350693	-0.010567408225462316	-0.17047560027267572
0.52	0.4675576813763378	0.6811571321024985	0.39066257634090285	0.46499880278093464	-0.030552724993563984	-0.1974141555051645
0.53	0.4668822175052547	0.6776029116910713	0.3873399634376842	0.4555876750574086	-0.05140353551558796	-0.22500124894317786
0.54	0.46619143397884244	0.6739840962461301	0.38390731553322865	0.4459387188512398	-0.07311962600307353	-0.25325980555262184
0.55	0.46548466365612207	0.6702972564988041	0.3803587970817084	0.4360897089869127	-0.09578785063275319	-0.28223167068407484
0.56	0.46476120612101646	0.6665388402524979	0.37668822127669976	0.42596970479364593	-0.11944122382049116	-0.31193310119215845
0.5700000000000001	0.46402032551347716	0.6627051657157939	0.3728890254284085	0.41558814549184575	-0.1442955611329797	-0.34237011065406087
0.58	0.46326124818611625	0.658792414543246	0.3689542444768854	0.4049342550465802	-0.17010063540791975	-0.3736066026193754
0.59	0.4624831601692172	0.6547966245659431	0.3648764824948767	0.3939961315405274	-0.1970417350733591	-0.40569629111427474
0.6	0.4616852044235671	0.65071368219186	0.36064788202140363	0.3827939057136298	-0.225150376597691	-0.43860334890839425
0.61	0.46086647785957346	0.6465393144551328	0.3562600910560523	0.37127253623570766	-0.2544953694459213	-0.4723597709278664
0.62	0.4600260280970474	0.6422690806910989	0.3517042275289093	0.3594385276240075	-0.2849510394156187	-0.5070353636175984
0.63	0.4591628499375755	0.6378983638126652	0.34697084104625375	0.3472485989109373	-0.3169110625224718	-0.5426456119970133
0.64	0.4582758815177712	0.6334223611611023	0.3420498716922573	0.3347170156452641	-0.35027151107937904	-0.5791822089705452
0.65	0.45736400010697054	0.628835969633144	0.3369306056438717	0.3218293928473468	-0.3850648047245606	-0.6167461853170515
0.66	0.45642601750883394	0.6241354113392408	0.33160162732496623	0.3085706356030862	-0.42132768243074814	-0.6553509295644595
0.67	0.4554606750203032	0.6193188474823987	0.3260507677819575	0.2949242619566199	-0.4591690110060469	-0.6950030002222078
0.68	0.45446663789576824	0.6143701276341282	0.3202650489015628	0.28084557052728876	-0.4986122000168809	-0.7357336858713275
0.6900000000000001	0.4534424892564104	0.6092794725678381	0.31423062299623616	0.2663811444280011	-0.5396655121919594	-0.7775469700981699
0.7000000000000001	0.4523867233773373	0.6040122193253854	0.30793270713846255	0.25144149399146976	-0.5824208215951749	-0.8205326028285356
0.71	0.45129773827587094	0.5986479964587819	0.30135551139690797	0.23603286802126178	-0.6269194070617186	-0.86469228577241
0.72	0.4501738275134759	0.5931270677536045	0.29448215976619885	0.22021810961673616	-0.6731286952727213	-0.9100384786312308
0.73	0.4490131711135028	0.587447200168139	0.2872946020063978	0.20396530569213667	-0.7211113915684386	-0.9566032757020846
0.74	0.44781382548396564	0.5815984774399698	0.27977351368540937	0.18723133137341108	-0.7708629241718157	-1.0044479650571763
0.75	0.4465737122217117	0.5756022732062718	0.27189818024096546	0.16989833310838165	-0.8224527226177791	-1.053496520780909
0.76	0.445290605661663	0.5695492451417277	0.2636463585113429	0.15203835617855077	-0.8758691094073097	-1.1038197059199515
0.77	0.4439621190238121	0.5631368167043629	0.2549941053953564	0.13370513754517788	-0.9311193471685506	-1.1554210653963128
0.78	0.44258568900298734	0.5565924345373148	0.2459155572429612	0.11471242957556704	-0.9881669159693072	-1.2083057849972683
0.79	0.44115855864714604	0.5497946912558618	0.23638263390192016	0.09511916894770245	-1.047045944109902	-1.262467946741344
0.8	0.43967775838784284	0.5427747931457194	0.22636462591814954	0.07480040739518223	-1.1076489770079014	-1.317923958768441
0.81	0.43814008512953606	0.535443743552209	0.2158275988282483	0.05392917300521205	-1.169977652330422	-1.3746882759048313
0.8200000000000001	0.43654207939845335	0.5277250659202544	0.2047335094562186	0.03238263064267244	-1.233971235601702	-1.432681724555522
0.8300000000000001	0.434880000726233	0.5199755574088982	0.19303886722572017	0.010155379954369437	-1.2996022581594122	-1.491914652742249
0.84	0.43314980175567364	0.5117763647142226	0.1806926755200422	-0.012780902976954778	-1.3668376224393217	-1.5523699521698138
0.85	0.43134710209670857	0.5034615801854674	0.1676332333963959	-0.03656966693682406	-1.4354983589548986	-1.6139983729874583
0.86	0.4294671638766694	0.49485329288433455	0.15378313429633828	-0.061189229153841396	-1.5055175480295855	-1.6767334160041365
0.87	0.4275048724637731	0.48593882972117086	0.13904141596324315	-0.0864701076370249	-1.5768665923847118	-1.740602089836167
0.88	0.4254547283864163	0.4766763644143115	0.12327121817652298	-0.11254198916625135	-1.6493956866095036	-1.8055095957163605
0.89	0.4233108606667919	0.4670305955329628	0.10628037664416468	-0.1394568999452659	-1.7229471722557408	-1.8713946338944645
0.9	0.42106707866795645	0.45736375619018155	0.08779095170295292	-0.16760358742572912	-1.7975439453073383	-1.9381403424898869
0.91	0.4187169908102977	0.4471037697636362	0.0673915162986507	-0.19694504600144747	-1.8730018047961376	-2.0057611245747147
0.92	0.4162542368739768	0.43644438603996427	0.04446278619859534	-0.2268832153280993	-1.9491319569171193	-2.0741492974105222
0.93	0.4136729105039958	0.4253850239697883	0.018062496816716234	-0.25826712025354226	-2.025868458450806	-2.1431936011985506
0.9400000000000001	0.4109682971586164	0.41378514060948746	-0.013250948520175498	-0.2910803037524641	-2.103024810127505	-2.2128136691004396
0.9500000000000001	0.4081381317353987	0.4013930078067691	-0.051684314443450674	-0.32561406949314886	-2.1805695954051707	-2.2829810002251225
0.96	0.40518470836109266	0.38920707713227287	-0.10060026938634437	-0.36235228532737374	-2.258269841730245	-2.353448386506857
0.97	0.4021183830057975	0.3763450208596275	-0.16506867826644012	-0.4007516021124271	-2.3360218773545256	-2.4241680791172238
0.98	0.39896334756126883	0.36280689483892914	-0.25259207542601203	-0.44293335878141704	-2.413679038465391	-2.4950755520828993
0.99	0.39576710326151066	0.3486831295532298	-0.37394385127619323	-0.4905783661688048	-2.491148013042417	-2.565967408132667
1.	0.39261595569220553	0.3338225231263561	-0.5438829757891828	-0.5450118116628833	-2.5681767968973697	-2.636770096630155

==> anc/Fig2_Upsilon.dat <==
0.	0.12092163251077537	0.6478295710861541	0.8774461601986872	0.14116632779645144	0.6615350020611288	0.8422683142065353	0.14485453558260275	0.6636214654608477	0.783059671721011	0.1469958079505993	0.6611246091847356	0.7720983024711412
0.01	0.11642190980522393	0.6435440342686753	0.8727809249359346	0.13514995906037797	0.6554322876305854	0.8340744123447053	0.1365792009982787	0.6505454142766052	0.763306449365059	0.13822232613625118	0.6469369710570358	0.7482205616612916
0.02	0.11251385290989013	0.6394755304589044	0.8682340073934203	0.12900913321865204	0.6497347429190743	0.826032259392516	0.12820496759055366	0.638137974478596	0.7439290182468064	0.13330086812029762	0.6332296757920179	0.7247864423488384
0.03	0.10896511071039328	0.6356309787760139	0.8637878921207118	0.12400382301495583	0.6441772003556974	0.818127190908422	0.12114619859258546	0.6261559112998043	0.7248732074926529	0.12735966704443946	0.6199679236751621	0.7018031035487411
0.04	0.10573395913993089	0.6320344490189989	0.859435234745332	0.11942259661177879	0.638853253831714	0.8105838831944538	0.11474386407939541	0.614525266053711	0.7060949187839665	0.1209279932938081	0.6071438684539068	0.679188650327406
0.05	0.10278509878426334	0.6291181398548531	0.8551748196055033	0.11521750511087703	0.6337400273366338	0.7989977106288464	0.10791874653255462	0.6032353268165309	0.687558498427201	0.11577058836265586	0.5945901028431351	0.656866345200708
0.06	0.10008833793594718	0.6267269116192615	0.8509824836359385	0.11135274318972321	0.6288174178368973	0.7862270258560073	0.10246503617989156	0.5922297647224433	0.6691977902542412	0.11113685068183266	0.5823181068442267	0.6348284208135837
0.07	0.09761761162952531	0.6223348039388839	0.8468586209118971	0.10770559182117267	0.6240675815018815	0.78008384624078	0.0981108148680967	0.5814663121911963	0.651025158004968	0.10680397609335834	0.570321298618909	0.6130407524195824
0.08	0.0935120070725528	0.619487258846739	0.842796547938141	0.10430620584125627	0.6194745414725631	0.7729107675256177	0.0932822112034799	0.5709104296577028	0.6329831703418218	0.10276367708746292	0.5585039103268539	0.5914715777417943
0.09	0.09143311351975392	0.6166461499911406	0.8387869120229201	0.10127569597036334	0.6150238835260442	0.765785029946791	0.08883617687612144	0.5605512768401244	0.615048155386523	0.10002477616396988	0.5468433902669219	0.5700528237948372
0.1	0.08956135582772617	0.6139276417645334	0.8348161832453087	0.09844519946088148	0.6107025161294715	0.758690879820886	0.08457015657275768	0.5503168531088019	0.597193772776027	0.0964785983401768	0.5353493143183865	0.5488496003488557
0.11	0.087777131591249	0.6113222921367782	0.8309029616778822	0.09581427569455414	0.6064984782996454	0.7516301325767305	0.08052198287253809	0.5402000626785686	0.5793908392706406	0.09313632375374681	0.523967720751978	0.5278088781151578
0.12	0.08613641024552443	0.6088215080284218	0.8270269327426583	0.09338265521537181	0.6024007834456366	0.7525028025543481	0.0766831196660398	0.5301748796021286	0.5616327296537698	0.08997524165233806	0.5126586654486882	0.5068791598765721
0.13	0.08462061776068275	0.6061190464584438	0.8231845939791818	0.09081657820913236	0.5983992906710078	0.7451805531584519	0.07302824981487	0.5202167816135521	0.5438794121850794	0.08697517561420831	0.5014287413804279	0.48604552253500266
0.14	0.0832186999782838	0.6025772544939052	0.8193713314022002	0.08846925193751964	0.5944852817657864	0.7378707373799802	0.06944149578387737	0.5103025252493119	0.5261227280972012	0.08411811008949499	0.49023822235770176	0.46531158467525735
0.15	0.08192073172308234	0.6015805161507615	0.8155827646833558	0.08654394731456527	0.5906370093288285	0.7305627698457755	0.0660983710766132	0.500409950335257	0.5083328508175704	0.08138788044630019	0.47906432146088385	0.4446385442368612
0.16	0.08071777952948977	0.5994294442991741	0.8118147206163453	0.084673425736149	0.5868663634608886	0.7232516280155501	0.06288470537332991	0.49051780840743753	0.4904975842067376	0.07876991328002347	0.46788525779093604	0.4240046932955792
0.17	0.07960178486381331	0.5973494876881276	0.8080632099723832	0.08291832664470888	0.5831794359789448	0.7159288684702982	0.05978568457687672	0.4806056108077055	0.47259125688163905	0.07625100692953346	0.45668010897655087	0.4034254635103558
0.18	0.0785083642875204	0.5953354143773737	0.8043381446567484	0.08126900531813597	0.579526868461004	0.7085860109504036	0.056787806371385585	0.4706534930733799	0.45460814603789856	0.07381914446275673	0.4454287034810811	0.38288366337082635
0.19	0.07755022885977247	0.5933823643416041	0.8006089260198461	0.07971671577576345	0.5759252868925984	0.7012228359036765	0.053878706331842	0.4606420929056334	0.43653360254447726	0.07146333310177688	0.4341096557970179	0.3623618664568049
0.2	0.07665879805443687	0.5914858132683758	0.7968852039633862	0.07881680779884093	0.5723653025749389	0.6938267089387757	0.05104663803748721	0.4505524395131957	0.4183603213237461	0.0691734653313354	0.4227070230764145	0.3418204681861141
0.21	0.07582866687883438	0.5896415405958706	0.7931635433471271	0.0774300627773119	0.5688407263110911	0.6863963604203924	0.04830921994983761	0.44036585252552385	0.4000712960049899	0.0669401978940769	0.4112010099832162	0.3212713207755904
0.22	0.07505491970182554	0.5878456011430195	0.7894406108579659	0.07611781633982062	0.5653677963809933	0.6789232287297384	0.04559230272360004	0.4300638489837567	0.3816481414331818	0.06475484560878186	0.3995729608703211	0.30070444026294396
0.23	0.07433308011129114	0.5860942998060477	0.7857131630801231	0.07487409882769036	0.5618743636150185	0.6714013288455121	0.04291896906115156	0.41962805716827845	0.363075887579118	0.06260928751126293	0.38780481750360707	0.2801101334973879
0.24	0.07365906668342959	0.5843841688903559	0.7819780355857482	0.0736934535463778	0.5584214255049602	0.6638247852373595	0.04028761444877382	0.40904013622497004	0.3443623363318853	0.060495883256370675	0.37588052986979825	0.259459387432889
0.25	0.07302915384300412	0.5827119477206733	0.7782321329089328	0.07257088492965558	0.554981534718193	0.6561890318089425	0.03768871073140545	0.39828072952416704	0.3254660225597714	0.05840739806306061	0.363778392421354	0.23882424321501539
0.26	0.07243993713015762	0.5810745642317006	0.7744724192883705	0.07150181259140709	0.5515495558454049	0.6484664067277333	0.03508469539333703	0.3874061628999552	0.3063840254065813	0.056336934755863766	0.3515033179303497	0.21751656414694054
0.27	0.07188830229799059	0.5794691182882818	0.7706954373533446	0.07048203047765078	0.5481204855510651	0.6406660628778127	0.03257153761308196	0.37625703015393164	0.2871169070343562	0.05427787167116094	0.33897854877738176	0.1966504726072369
0.28	0.07137139775396406	0.5778928665224079	0.7669047058101839	0.06950767045545092	0.5446894306988277	0.6328212136039788	0.03004598203576947	0.36487147621951443	0.2676510765543778	0.05222380536771354	0.32623894050519553	0.17582886426903777
0.29	0.0708866099308949	0.5763432085054756	0.7631134851467678	0.0685751697757162	0.5412515878146564	0.6248879811360606	0.027517159146679404	0.353228645884748	0.2479060773503594	0.05016849721745231	0.3132558019162488	0.1548912658197743
0.3	0.07043063929825344	0.5748176740994335	0.7592663375542923	0.06768124192926628	0.5378022236853095	0.6168662973961556	0.024982925180889737	0.34135436303747824	0.2279642694780577	0.0481058230606326	0.29999327027152667	0.13383906580560456
0.31	0.07001326294100352	0.5733139118518267	0.7553938503668363	0.06682285048421654	0.5343366569142347	0.608750679641787	0.022435907484897655	0.3290908201042022	0.20780207224683167	0.04602972519490578	0.28643394762357666	0.11334243932043542
0.32	0.06966034835867774	0.5718296783169965	0.7514894102343135	0.06599718554909728	0.5308502402762603	0.6005356572863079	0.019836670693194947	0.3166071412369451	0.18738757658284833	0.043934267563788154	0.272650549094525	0.09211119723703476
0.33	0.06927646181398117	0.5703628282006541	0.7475602355123936	0.065201642554225	0.5273383437291681	0.5922552363845419	0.017237829826441953	0.3037295914063396	0.16672769530046772	0.0418057524295925	0.2584923744710892	0.07072924700353056
0.34	0.06891967487214856	0.5689113052372843	0.7436283205846053	0.06443380308354207	0.5237963379534651	0.5838230439034504	0.014607231041305013	0.2906499978477388	0.14583563911691044	0.03964789468551899	0.2439871366885189	0.04924207108359013
0.35000000000000003	0.06858313636452174	0.5674731337202701	0.7396084910975116	0.06369141752347396	0.5202195783028909	0.5752750857285029	0.011938033872011644	0.27710725281466964	0.12465212952759686	0.03745333648511462	0.22913516118489952	0.02763271262953282
0.36	0.06826540157481453	0.5660464106138647	0.7355509537052711	0.06297238932415539	0.5166033890574404	0.5666058511109568	0.009223249987613258	0.2631892515564118	0.1031675773330889	0.03521496404641411	0.21388906263527296	0.005853090611545042
0.37	0.0679651376492032	0.5646292981832719	0.7314184432256763	0.062274760692881515	0.512943047878144	0.5578097996540663	0.00645569433913451	0.2488469931248627	0.08134807615612516	0.03292619183988066	0.19820454729401682	-0.016083561172468563
0.38	0.06768111399923349	0.5632200170861807	0.7272669833186782	0.061596699561334844	0.5092337703691481	0.5488813538309341	0.0036279348552188395	0.2341324727883798	0.05924067286155932	0.03058816228826622	0.18211821302084097	-0.038186526219751826
0.39	0.06741219359998496	0.5618099861936408	0.7230653985979583	0.06093648768563753	0.5054706946572995	0.5398148916902077	0.0007322401334644013	0.21880028154667386	0.03681438519739011	0.02818211888301647	0.1655970202083843	-0.06046531502606989
0.4	0.06710416967970545	0.5604904344955663	0.7187962278101718	0.06029250975475975	0.5016488659038298	0.5306048042961393	-0.0022394754413106455	0.20305308183942472	0.01405150486738549	0.02563674900001267	0.14860951048476423	-0.08296067644913485
0.41000000000000003	0.06686253134814102	0.559487263236349	0.7144360352679548	0.05966324339578044	0.49776322066529133	0.5212442069846457	-0.005295709744267185	0.18678502826796617	-0.009060066249690024	0.027986634485923645	0.13109782793172187	-0.10562974895211852
0.42	0.06663876967296467	0.5580509487169785	0.7100794241779464	0.05904724997659372	0.4938085710235267	0.5117281739506794	-0.008445434747191172	0.16996808505667715	-0.032499840026490645	0.025952825969032034	0.11309758636995326	-0.12851352884710998
0.43	0.06635761127053286	0.5566572602102564	0.7056385880871812	0.05844316611670486	0.4897795884057796	0.5020490667464017	-0.011698162807537216	0.15257387449126192	-0.05634379730794592	0.02304699410672484	0.09457740659070879	-0.15162397941305095
0.44	0.06584799296998334	0.5552615875078555	0.7011378464436255	0.0578496958255883	0.48567078701705135	0.49220151020598557	-0.015037870626816385	0.13452482683823952	-0.08057726287927025	0.0201818453424778	0.07547652768972668	-0.17498119008296698
0.45	0.06569731522757749	0.5538623951489168	0.6965679807813085	0.05726560319580187	0.48147563399839477	0.48218603237540236	-0.02045005730481897	0.11587196080892603	-0.10521545497567963	0.017198631758972738	0.05578359577255476	-0.1986005821807364
0.46	0.06552150165611437	0.5524581620835338	0.6919258402653146	0.056689705584533456	0.47720381495101627	0.47199364930138543	-0.024295351093137185	0.09655392729104406	-0.1302758532736874	0.008801537267464354	0.035538111165450914	-0.22249458683779189
0.47000000000000003	0.06535393930842659	0.5510473770679383	0.6872082194471183	0.056120867223068416	0.4728405817071355	0.4616172708995361	-0.027995209456470604	0.07652984073433089	-0.15577410849991757	0.005524501719833097	0.014588387592979757	-0.24669126161926158
0.48	0.06519404784142324	0.5496285341614691	0.6824118543660713	0.05555799319843402	0.4683531096199385	0.45104697397399107	-0.03191620176652776	0.05576683638040514	-0.18172678664966035	0.0021237060819068176	-0.007039905869500984	-0.2712076524393421
0.49	0.06507561058891298	0.547778433188693	0.6775942367519434	0.05500002375578994	0.46375896560542884	0.44027731429962813	-0.036012717063190536	0.034280444013630174	-0.2081260003252421	-0.0014447920886428989	-0.029370660886048228	-0.29606039964668085
0.5	0.06454253823878098	0.5463374070428895	0.6725842421778374	0.05444592887348776	0.4590470933031927	0.42930971207754176	-0.03823216269636909	0.011882810283660561	-0.23504574434009662	-0.005196172878163097	-0.052426852491210596	-0.321272890078097
0.51	0.0625328550706925	0.5448838173893726	0.6676026232810859	0.05389470306569777	0.4542270385426832	0.4181240146871037	-0.04274111422801141	-0.01131762426457783	-0.26247676550191734	-0.009146956807473572	-0.07629258268361916	-0.3468736967981574
0.52	0.06292555675165801	0.5434161361182746	0.6624560198224856	0.053345360370059325	0.4492810301454906	0.4067200496267098	-0.04747709237854458	-0.03539532040901605	-0.29044241621328837	-0.013315155518151656	-0.10088240381939428	-0.37288444730799775
0.53	0.06278114435639104	0.5419328186292596	0.6572221546877319	0.05279692947930137	0.4441446406883749	0.3950856849155411	-0.05246022617844481	-0.060398555671092424	-0.3189675512650716	-0.017720438538216143	-0.12632743737050234	-0.3993218851136895
0.54	0.06264206083836577	0.5404322994456319	0.651892782592741	0.052248448977326944	0.4388905391804272	0.3832272152601828	-0.05771246087696369	-0.08636592956296951	-0.3481041257745794	-0.022384317925354225	-0.15263790234321917	-0.42622410161786206
0.55	0.06250794869027665	0.538912987768926	0.6464558279939574	0.05169896264146878	0.4334806747269866	0.37112843335929213	-0.06325775457739802	-0.11322560529984926	-0.3778138469809136	-0.027330352732674257	-0.17985028321298557	-0.4536497088036189
0.56	0.06237847283891362	0.5373732629511583	0.6409127192175248	0.05114751477259283	0.4279138424979294	0.3587788550445534	-0.06912229506261092	-0.14122335791483032	-0.4081621776332529	-0.03258437538993064	-0.207893738429906	-0.48157345114589134
0.5700000000000001	0.06225331888271235	0.5358114698614624	0.6352590834394043	0.050593145515041016	0.4220434815354519	0.34617502120959465	-0.07533473874928909	-0.17031185983079133	-0.4391672052834714	-0.03817474223142803	-0.23702230728058993	-0.5100394250962914
0.58	0.06213219146524551	0.5342259141228975	0.629490928656077	0.05003488612786455	0.4159157767593431	0.3333084261006114	-0.08192741730496778	-0.20055162582015562	-0.47086154620744125	-0.044132610526146365	-0.26711775881574695	-0.5390580692402125
0.59	0.06403604715535849	0.532614857194746	0.623527866209665	0.04947175416804406	0.40981552445231095	0.32017130225450785	-0.08886384779161993	-0.2319481907522558	-0.503271877536541	-0.05049235106707961	-0.2982584270436135	-0.5687315313640422
0.6	0.06392492762285329	0.5309765112738898	0.6175127356695338	0.04890274854489185	0.4034787334820713	0.30674749409222457	-0.09630518673371391	-0.2646138521472583	-0.5364260228481754	-0.057283631794300405	-0.3304517453815592	-0.599031237730923
0.61	0.06381703980247977	0.5293090339880582	0.6113535513403843	0.048326844403085545	0.396932292190348	0.2930306234142339	-0.10424827646253654	-0.29813736007570313	-0.5703584675966784	-0.06456399703879256	-0.3639134906674055	-0.6300856735566978
0.62	0.06371215094894822	0.5276105228516723	0.6049971156534717	0.047742987788994995	0.39016045375263	0.27904439655237745	-0.11272835774570567	-0.33319890150687037	-0.6050960949708486	-0.07231860177213356	-0.3983552919633304	-0.6618380697168096
0.63	0.06361004084846122	0.5258790094534493	0.5986021256553808	0.047150090052632265	0.38313846677109886	0.2645042268829254	-0.12169725701758871	-0.3696159019031633	-0.6406679896874419	-0.08069111573629684	-0.4339733562147412	-0.6943986620354234
0.64	0.06351050078542642	0.5241145767150215	0.5920944706701441	0.04654702193321292	0.3761096622158622	0.2495786911945057	-0.13147582012939552	-0.4073927158530104	-0.677110926799589	-0.0897031960814818	-0.47077340598220374	-0.7277181094810263
0.65	0.06341333257779347	0.5222863329247591	0.5853916664739014	0.04593260727223125	0.3685721760482128	0.23471464379218254	-0.14190603867908536	-0.44654173077486625	-0.7144571097505299	-0.09941562903213352	-0.508836746801185	-0.7618840369024689
0.66	0.06331834767446054	0.5203224628948888	0.578542733017871	0.04530561629271901	0.360727095779211	0.21945978773838526	-0.15310252658569112	-0.4876376147459034	-0.752730477993536	-0.10988003692595605	-0.54808656924952	-0.7968952398232112
0.67	0.06322536630819187	0.5184530427438716	0.5715377695445607	0.04466475837674899	0.35257371233370094	0.20385437766124248	-0.16514123160433236	-0.5297526157640995	-0.7919717629091476	-0.1212368370514092	-0.5887090719549146	-0.8328669022924284
0.68	0.06313421669845454	0.5165260493877515	0.5643715935745703	0.04400867426623023	0.34412602698768424	0.1879014551976308	-0.17820656723552375	-0.5733191280436376	-0.8321927612027604	-0.13345981036443177	-0.630656777058686	-0.869799442429585
0.6900000000000001	0.06304473429840307	0.5145524719374475	0.5570388841069782	0.04333592760281846	0.3353508278631434	0.17157163232428374	-0.1921688663460852	-0.6183901805628356	-0.8734385346659046	-0.146690564702892	-0.6739685672455398	-0.9077329320918572
0.7000000000000001	0.06295676108110015	0.5125296880617896	0.5496142454236477	0.04264499571211999	0.3262190238727882	0.15530310068738373	-0.20723652894609934	-0.6650036885791444	-0.9157298628909345	-0.16102811261139394	-0.7186439935472322	-0.9467039837773665
0.71	0.06287014485970666	0.5104549487612573	0.5419335530081302	0.041934259524271766	0.31672059311202005	0.13819125407744437	-0.2235142647553321	-0.7129864385575022	-0.9590990465430913	-0.1765822136292865	-0.7647174882362435	-0.9867595416346866
0.72	0.06278473863735812	0.5083253682741109	0.5340290865562967	0.04120199250666445	0.306838287008242	0.12064984605255624	-0.24111632232394342	-0.762665847646856	-1.003556602245732	-0.1933881221022169	-0.8122082768336742	-1.027911668431324
0.73	0.06270039998190313	0.5061379132228367	0.5259709281191647	0.04044634846436779	0.2965803693054667	0.1027070222433597	-0.260163894650546	-0.8138849215507644	-1.0491465680992373	-0.21172299909084202	-0.861116800622165	-1.0702083168438747
0.74	0.06261699042134161	0.5040195616567225	0.5177184569886322	0.03966534803702615	0.2857996993181864	0.08433516467657576	-0.28102544669058815	-0.8666631621799255	-1.0958673440806148	-0.23183781821437854	-0.911450111546781	-1.1136837541266669
0.75	0.06253437485550783	0.5017047703734683	0.5092642620520174	0.03885686368619368	0.27454020437920335	0.06548223656079877	-0.30360710378155886	-0.9209289253227144	-1.1436359641088476	-0.2535675893129188	-0.9632327601997801	-1.1583524375797243
0.76	0.062452420980065426	0.49932201641096086	0.5006018974258861	0.03801860291907566	0.26285337180450696	0.04621998666038252	-0.32794014106687897	-0.9767498002086512	-1.1926620499172937	-0.2774194261668992	-1.0164393919337495	-1.2042308056091997
0.77	0.062370998718620285	0.4968675487856977	0.4917283794262186	0.03714808942810777	0.25064902660416877	0.026468901697658254	-0.3543355208012837	-1.0341085037212068	-1.2428794160493055	-0.30333979087236784	-1.0711243713995096	-1.2513673047922165
0.78	0.06228997965891914	0.4943374001920162	0.4825875221683269	0.036242641730567016	0.23788050921742254	0.0062239921393150155	-0.3829925177507505	-1.0929407462513083	-1.2942622988450054	-0.3314682359161196	-1.126056581454149	-1.2997566773438507
0.79	0.06220923648935184	0.4917273696304889	0.4730541585557315	0.03529934875196794	0.2245487652993159	-0.014527678129578447	-0.41376494654398144	-1.1531820611904884	-1.3468138111798353	-0.36187772109563987	-1.1832257739082657	-1.3494099697811635
0.8	0.06212864243215499	0.48903300352809254	0.46350696567673033	0.0343150415896023	0.2106147450160485	-0.035836773923080045	-0.44728973914613945	-1.2148331191817459	-1.4006365139358383	-0.3952492467626314	-1.2418677629444872	-1.4003651356088538
0.81	0.0620480706700004	0.4862495751972258	0.4537044186932633	0.03328626037702698	0.19598844144717198	-0.05770216821959728	-0.4838251428095113	-1.2777975114962494	-1.4554923207970996	-0.43136847884273877	-1.3018080027890093	-1.4510479054483865
0.8200000000000001	0.0619673937634726	0.4833720624697122	0.44365068178017886	0.03220921468784255	0.18057803346522938	-0.08006456960289476	-0.5233734796423253	-1.3420282441180191	-1.511500371502187	-0.4708659436563778	-1.362989512704667	-1.5058589828275109
0.8300000000000001	0.06188648305863964	0.4803951233317356	0.4333377470763242	0.03107973517178486	0.16465455528272344	-0.1030241760415489	-0.5662464037144392	-1.4074637698414367	-1.5686047693617988	-0.5137222440008546	-1.4266732566128555	-1.5607865788061943
0.84	0.06180520808499246	0.4773130693797807	0.4227573233174109	0.0298932129547822	0.1479469761625012	-0.12658335036059754	-0.6127216579467056	-1.474063226652377	-1.626789105437	-0.5604097847243352	-1.490456222249339	-1.6167013618314199
0.85	0.061723435949243566	0.4741198369218633	0.4119008141813367	0.028644521518472743	0.13044605583894509	-0.15078947912865104	-0.662865124997996	-1.5417880304258693	-1.6860144178062697	-0.6109545310437436	-1.555399555762767	-1.6738791274734233
0.86	0.06164103073549221	0.4708164012299907	0.40075929365435137	0.027327912921512265	0.11210799744984712	-0.17561430534709288	-0.7169540961623468	-1.610500064363138	-1.7462580733932827	-0.6656422609416719	-1.621766369318907	-1.733845522332083
0.87	0.06155785293282001	0.46729532046597555	0.3895462604056803	0.02593687573086001	0.09289371242565281	-0.20104548910400766	-0.7752337675853234	-1.6801155906872225	-1.807450694983121	-0.725101850220943	-1.6888508813098788	-1.7917326031360075
0.88	0.06147375892758156	0.46330612271124494	0.37779743269838306	0.024463934937314136	0.07298316794953941	-0.22727514666954818	-0.837782651069702	-1.750581847890202	-1.869576260514278	-0.7890494191173723	-1.7568582001735606	-1.852331818224929
0.89	0.061388600624578515	0.45964594309975837	0.3657183666430033	0.022900362920944772	0.051955433546444496	-0.2542098836074249	-0.904610305246278	-1.8217976836723588	-1.9325064433069477	-0.8574313299604519	-1.8257408534830422	-1.9139731046008048
0.9	0.06130222530351759	0.45579127523870255	0.3533372948056215	0.02123575279972023	0.02994706687203852	-0.28190206272201657	-0.976122355983799	-1.8936365820093295	-1.996289513166139	-0.9306342711080244	-1.8953726759654037	-1.976565844639543
0.91	0.06121447588614792	0.451779331628579	0.3406183137045087	0.019457377434974887	0.006693291342722674	-0.3103709661517495	-1.05194424635636	-1.9660235813194555	-2.0607820237709564	-1.0087102390799938	-1.9653401517038365	-2.0400789262962897
0.92	0.06112519189943555	0.44760041115609894	0.3275520149871287	0.017549212953991145	-0.017682193192353424	-0.33964585927504487	-1.1325079008187284	-2.0388469260349975	-2.125943883259138	-1.0914684345067318	-2.0362788331022674	-2.104429047698874
0.93	0.0610342115955298	0.44324413301440124	0.314126162114853	0.015490435356930732	-0.04327129874440239	-0.3698065397333661	-1.2179400056659233	-2.1120235065305923	-2.1916930617584525	-1.179051885136996	-2.1076488562959996	-2.1695436316783434
0.9400000000000001	0.06094137597054505	0.4386977629512838	0.30032780670922854	0.013253087576524436	-0.07012492127512004	-0.40079678310031497	-1.3078458794146535	-2.1854494312072825	-2.2580063228450467	-1.2713471127619016	-2.1794874393327266	-2.2349711870352253
0.9500000000000001	0.06084653587220501	0.43397152102703096	0.2861424478696293	0.010798438577092284	-0.09796794844200463	-0.43256816889567595	-1.4022060776109946	-2.259014733911262	-2.324694618098925	-1.3679930080228093	-2.251584726194336	-2.3012953093024473
0.96	0.06074956410061816	0.4295620535216056	0.2716234597138012	0.008071278560459305	-0.1326607709797507	-0.4671037587501168	-1.5004646696016257	-2.3326150927842413	-2.3917346834142554	-1.468740177161556	-2.3239124661100714	-2.368134508933661
0.97	0.06065037554581565	0.4243772146712512	0.2562288077036321	0.004990957064615387	-0.17303088491951613	-0.5040073706562271	-1.6019132444088449	-2.40616094255064	-2.459019781906485	-1.5728702951985127	-2.396323186948811	-2.4353802409441103
0.98	0.06054896022078893	0.41896292016016545	0.23823942428026257	0.0014372838000475952	-0.21272475185339346	-0.5410905767420786	-1.7061042998035942	-2.4795398592565085	-2.5264468167549525	-1.6803154153454605	-2.468697583962024	-2.5029183273044815
0.99	0.06044543693878346	0.4132962414390686	0.22225420315005984	-0.0027716620194109254	-0.2591610963284623	-0.5808067924646334	-1.8125997998901413	-2.5526616512599176	-2.5939710161497676	-1.790357699925437	-2.5409953809737145	-2.5710483915352658
1.	0.060340139989630615	0.4073641119731217	0.20570727900953578	-0.007914435198348002	-0.3139876726811206	-0.6235335757230303	-1.9208133624478014	-2.6253950331943505	-2.661502300088708	-1.9023520589777867	-2.613133708062753	-2.6388905832302516

==> anc/Fig3_parameters.dat <==
195	0.2500000000000002	0.24	1.0500000000000003	0.3600000000000003	0.2	1.2000000000000002
251	0.59	0.24	1.4	0.81	0.2	1.675
293	0.75	0.24	1.6	0.99	0.2	1.925
352	0.85	0.24	1.9000000000000001	1.11	0.2	2.3000000000000003

==> anc/Fig4.dat <==
199	8.053250307056778	-1.7602521565625562	-1.6431632125892357
251	-0.041103823130536746	-22.718834815101268	-1.2251793801432393
293	-0.13057689678292883	-10.047536703248555	-1.3293053292800827
334	-0.18350991138865577	-9.17962433387096	-1.4878828753302076

==> anc/Fig7_Chi_b0.dat <==
195.	0.04834137923177728	0.19943207711623678	0.04834137923177728	0.19943207711623678	0.05032328928207974
203.	0.05889459571555733	NaN	0.05889459571555733	NaN	0.06378328563614843
220.	0.07874267654942102	NaN	0.07874267654942102	NaN	0.08450026499821561
251.	0.1295087608475498	0.4012202598017378	0.1295087608475498	NaN	0.17045580282677264
271.	0.16697449937163178	NaN	0.16697449937163178	NaN	NaN
293.	0.22321472803939457	0.5260354020659879	NaN	NaN	NaN
352.	0.3424224061262944	0.6773353180012371	NaN	NaN	NaN

==> anc/Fig7_Upsilon.dat <==
195.	0.010968322632951555	0.0875489986439284	0.2502335894548722	0.010968322632951555	0.0875489986439284	0.2502335894548722	0.010974375342728493	0.09462179556085104
203.	0.011848745979454733	0.10605061318212705	NaN	0.011848745979454733	0.10605061318212705	NaN	0.01186797921165983	0.11563045933510097
220.	0.014424510415731007	0.13419480010449902	NaN	0.014424510415731007	0.13419480010449902	NaN	0.01448890109287504	0.15654347033107285
251.	0.03276747955528592	0.20638227148885235	0.40299259623531647	0.03276747955528592	NaN	NaN	0.03292445100792385	NaN
271.	0.04517042401845295	NaN	NaN	0.04517042401845295	NaN	NaN	0.04536425103082031	NaN
293.	0.06892879225525483	0.32520058787858375	0.5917215263450064	0.06892879225525483	NaN	NaN	0.07006437446381675	NaN
352.	0.11596307551770302	0.46459590317838106	0.8583132944899656	0.11596307551770302	NaN	NaN	0.11889034584141633	NaN

==> anc/Fig8.dat <==
0.07999999999999999	0.293636	0.458982	0.601496623411253	0.7796975077626831	0.3042299831606004	0.42712524446995204	0.5462533793617599	0.671789046700189
0.3499999999999999	0.2873811661939127	0.4478028024672529	0.583466349696592	0.7550341274273349	0.29978065112823693	0.42225269736161897	0.5289113716952885	0.6527909127274639
0.8	0.2664375244917361	0.40724437355553045	0.5372696783555686	0.6958818667417686	0.27956389684198096	0.38694091988030965	0.48965051710156593	0.604643936407586
1.43	0.2235080996404883	0.32768780235721795	0.44150642880167695	0.5836816785845163	0.2367369657955789	0.31568035522435556	0.4037483918332382	0.5084429545713075
2.24	0.16534275791945197	0.24220783286475925	0.3299125859587718	0.4490957762455189	0.1763949408851672	0.23046675722124937	0.2989412025318499	0.38608250877802297
3.2299999999999995	0.11536381225086904	0.1679110267572959	0.23453839520012007	0.3282965087205393	0.12233911684821255	0.15695665063810693	0.2087162386699657	0.27588990989248685
4.4	0.07841754341020787	0.1169199985551545	0.16620836588017202	0.23745803066341203	0.08125610086327287	0.10643507727268173	0.1420590899158033	0.19413833485221188
5.75	0.05401144776311979	0.08210072492864066	0.11871218745254915	0.17262828595033944	0.05511980914679024	0.07265430196379467	0.09975820456366458	0.13738638740884826
7.279999999999999	0.038364475761589474	0.05911083570824419	0.08746112341063542	0.12998448825746323	0.03754346723506741	0.050604615739844414	0.07069317806800167	0.09981235986297624
8.989999999999998	0.028346601206837498	0.045213832942538154	0.06768965868157925	0.10275658844088076	0.027456810079492314	0.03743444445366949	0.05311547379067842	0.07501963583044885
10.879999999999999	0.02300291152590789	0.03697165523422963	0.05600316312725944	0.086035134169298	0.021342855785815677	0.029703829644178472	0.04251526351246601	0.058618171047377286

==> anc/Fig9.dat <==
1.258193548387097	2.434375943021595	2.318083060427726	2.240701690731484
1.6198451612903226	2.708417784200491	2.435800597193258	2.399460979063678
1.890451612903226	2.8738192815762744	2.43737150343961	2.3963302875437114
2.271070967741936	3.2557308588463485	2.6290894519341093	2.592675608133007

==> anc/README.txt <==
Fig1
V_tilde(r)=-4/3*alpha_s/r+sigma*r
previous: alpha_s=0.27, sigma=0.225GeV^2
new: alpha_s=0.31, sigma=0.25GeV^2


Fig2_Upsilon
Columns:
tau,M_eff(1S,T=199MeV),M_eff(2S,T=199MeV),M_eff(3S,T=199MeV),M_eff(1S,T=199MeV),M_eff(1S,T=251MeV),M_eff(2S,T=251MeV),M_eff(3S,T=251MeV),M_eff(1S,T=334MeV),M_eff(2S,T=334MeV),M_eff(3S,T=334MeV),M_eff(1S,T=334MeV,dashed),M_eff(2S,T=334MeV,dashed),M_eff(3S,T=334MeV,dashed)

Fig2_Chi_b0
Columns:
tau,M_eff(1P,T=199MeV),M_eff(2P,T=199MeV),M_eff(1P,T=251MeV),M_eff(2P,T=251MeV),M_eff(1P,T=334MeV),M_eff(2P,T=334MeV)


Fig3_potential
V_tilde(r,T)=-4/3*alpha_s[e^(-m_d*r)/r+m_d]-sigma/m_s{e^[-m_s*r-(c_b*m_s*r)^2]-1}
previous: alpha_s=0.27, sigma=0.225GeV^2
current: alpha_s=0.31, sigma=0.25GeV^2

Fig3_parameters
Columns:
T,m_d(current),m_s(current),c_b(current),m_d(previous),m_s(previous),c_b(previous)


Fig4
Phi(r)=1+a*e^(b1*r^2)-(a+1)*e^(b2*r^2)
Columns:
T,a(current),b1(current),b2(current)


Fig7_Upsilon
Columns:
T,Gamma_1S(dashed),Gamma_2S(dashed),Gamma_3S(dashed),Gamma_1S(solid),Gamma_2S(solid),Gamma_3S(solid),Gamma_1S(dot-dashed),Gamma_2S(dot-dashed)

Fig7_Chi_b0
Columns:
T,Gamma_1P(dashed),Gamma_2P(dashed),Gamma_1P(solid),Gamma_2P(solid),Gamma_1P(dot-dashed)


Fig8
Columns:
p,A(195,new),A(251,new),A(293,new),A(352,new),A(195,previous),A(251, previous),A(293, previous),A(352, previous)


Fig9
Columns:
T/T_C,2piTD_S(charm),2piTD_S(bottom),2piTD_S(static)





